Deep frequency principle towards understanding why deeper learning is faster

Understanding the effect of depth in deep learning is a critical problem. In this work, we utilize the Fourier analysis to empirically provide a promising mechanism to understand why feedforward deeper learning is faster. To this end, we separate a deep neural network, trained by normal stochastic gradient descent, into two parts during analysis, i.e., a pre-condition component and a learning component, in which the output of the pre-condition one is the input of the learning one. We use a filtering method to characterize the frequency distribution of a high-dimensional function. Based on experiments of deep networks and real dataset, we propose a deep frequency principle, that is, the effective target function for a deeper hidden layer biases towards lower frequency during the training. Therefore, the learning component effectively learns a lower frequency function if the pre-condition component has more layers. Due to the well-studied frequency principle, i.e., deep neural networks learn lower frequency functions faster, the deep frequency principle provides a reasonable explanation to why deeper learning is faster. We believe these empirical studies would be valuable for future theoretical studies of the effect of depth in deep learning.

==> pic/sin/lfrsin.py <==

import os,sys
import matplotlib
#matplotlib.use('Agg')   
import pickle
import time  
import shutil 
import tensorflow.compat.v1 as tf
import numpy as np
import matplotlib.pyplot as plt   
#from BasicFunc import mySaveFig, mkdir
import platform
from mpl_toolkits.mplot3d import Axes3D 
from matplotlib import cm
from matplotlib.ticker import LinearLocator, FormatStrFormatter
from datetime import datetime
os.environ["CUDA_VISIBLE_DEVICES"]='1'
tf.disable_eager_execution()

def mkdir(fn): #熟悉，做目录
    if not os.path.isdir(fn):
        os.mkdir(fn)
def mySaveFig(pltm, fntmp,fp=0,ax=0,isax=0,iseps=0,isShowPic=0): #熟悉，保存图片
    if isax==1:
        #pltm.legend(fontsize=18)
        # plt.title(y_name,fontsize=14)
#        ax.set_xlabel('step',fontsize=18)
#        ax.set_ylabel('loss',fontsize=18)
        pltm.rc('xtick',labelsize=18)
        pltm.rc('ytick',labelsize=18)
        ax.set_position(pos, which='both')
    fnm='%s.png'%(fntmp)
    pltm.savefig(fnm)
    if iseps:
        fnm='%s.eps'%(fntmp)
        pltm.savefig(fnm, format='eps', dpi=600)
    if fp!=0:
        fp.savefig("%s.pdf"%(fntmp), bbox_inches='tight')
    if isShowPic==1:
        pltm.show() 
    elif isShowPic==-1:
        return
    if isax==1:
        pltm.close()
        
def normalization_input(out_Univ_f): #（对每一列归一化）
    out_Univ_g=[]
    for i in out_Univ_f:
        num=np.mean(i,axis=0,keepdims=True)
        j = i - num
        ji = abs(j)
        #print(ji.shape)
        maxx = np.max(ji,axis=0,keepdims=True)
        #print(maxx)
        ii = j/(maxx+pow(10.0,-9))
        #print(ii)
        out_Univ_g.append(ii)
    return(out_Univ_g)
                
def compute_distances_no_loops(Y, X): #求两个矩阵之间的距离，其中X,Y皆为矩阵，axis是对行求和，矩阵**2作用到每个元素上面。这里，X与Y的size是(train size,input dim)。即，每一行是一个input。
    dists = -2 * np.dot(X, Y.T) + np.sum(Y**2,axis=1) + np.sum(X**2, axis=1)[:, np.newaxis] #后两者最后变成了n行1列，每行都是一个input的二范数，而前者也是对input做内积，[:, np.newaxis]是用来增加维数的,这里使用过后，np.sum(X**2, axis=1)[:, np.newaxis]是按照列加到每一列的（可以当做，做了转至，然后广播加上去的），试验用文件有范例。
    #print(type(dists))
    return dists
    #即，对每个dists[i][j]=X的i行做内积+Y的第j行做内积-2X的第i行和Y的第j行做内积。！！！重要的！：就是（X的第i行-Y的第j行）^2，与G(delta)里的e的指数上的(xi-xj)^2相对应,也是矩阵（但每个位置已经做了初次变换了）
def normal_kernel(diff_x2,filter_wid): #这个就是在compute_distances_no_loops的基础上，具体地算出xi,j
    gau_x2=np.exp(-diff_x2/2/filter_wid) #算出Xi,j，以及真正的G(delta)，算出来的就是G(delta)
    n_con=np.sum(gau_x2,axis=1,keepdims=True)#对行求和,但是维数不变（sum一般是会降一维的）
    n_gau_x2=gau_x2/n_con #这步就是归一化，就差乘以\vec{y}了;注意，在我的note里面y^{low,delta}是行向量，和老师的差一个转至
    return n_gau_x2

def gauss_filter_normalize2(f_orig,n_gau_x2): #这个是真的算出y^{low,delta}的了
    f_new=np.matmul(n_gau_x2,f_orig) #算出y^{low,delta}
    return f_new


def get_f_high_low(yy,xx,s_filter_wid,diff_x2=[]): #得到高频成分和低频成分；s_filter_wid是滤波宽度，就是note中的delta大小；diff_x2注意，在用的时候有的是有的——就是diff_x2=dist_input=compute_distances_no_loops(R['train_inputs'],R['train_inputs'])，没有的时候就是空的列表；
    #t01=time.time()
    if len(diff_x2)==0: #空的时候，就是xx=out，就是G(delta)里的e的指数上的(xi-xj)^2,xi.xj均是向量
        diff_x2=compute_distances_no_loops(xx,xx) #用于计算的就是以第倒数某层为input的h(x)的低频成分;得到的是整个未做变形前的G(delta)
    n_gau_x2_all=[]
    for filter_wid in s_filter_wid:
        n_gau_x2=normal_kernel(diff_x2,filter_wid) #得到归一化后的G(delta)l
        n_gau_x2_all.append(n_gau_x2) #记录下来
    
    f_low=[] #按照定义算出来的低频成分
    f_high=[] #按照定义算出来的高频成分，低频成分与高频成分此时均是矩阵
    for filter_wid_ind in range(len(s_filter_wid)):
        #f_new_norm=np.reshape(gauss_filter_normalize2(yy,n_gau_x2_all[filter_wid_ind]),[-1,10])
        f_new_norm=gauss_filter_normalize2(yy,n_gau_x2_all[filter_wid_ind]) #得到低频成分
        f_low.append(f_new_norm)
        f_high_tmp=yy-f_new_norm #原始的减去低频的，自然就是高频的
        f_high.append(f_high_tmp)
    
    return f_low, f_high #将低频和高频的返回，都是list，每个位置只是对应不同的delta罢了
start_ind=0
def low_fre_ratio_one(xx,yy,s_filter_wid,diff_x2=[]):
    #print(type(diff_x2))
    f_low, f_high=get_f_high_low(yy,xx,s_filter_wid,diff_x2) #获得低频和高频的成分
    syy=np.sum(np.square(yy[start_ind:-start_ind-1])) #计算真实的y的矩阵范数，这是不变的，有意思的是
    ratio=[]
    for f_ in f_low: #如果有多个delta,就会得到多个f_low
        sf=np.sum(np.square(f_[start_ind:-start_ind-1]))/syy #计算低频比，即低频成分的矩阵范数除以真实的y的矩阵范数
        ratio.append(sf) 
    #print(np.shape(ratio))
    return ratio #返回的是一个list，但这个list可能又不止一个元素，因为有不止一个f_low
   

R={}  ### used for saved all parameters and data 保存所有参数
ratio_all = []
listt = []
listt = [0.0004,0.0005,0.0006,0.0007,0.0008,0.0009,0.001,0.002,0.003,0.004,0.005,0.006,0.007,0.008,0.009,0.010,0.020,0.030,0.04,0.05,0.06,0.07,0.08,0.09,0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1,2,3,4,5,6,7,8,9,10,15,20,25,30,35,40,45,50,55,60,65,70,75,80,85,90,95,100,150,200,250,300,350,400,450,500,550,600,650,700,750,800,850,900,950,1000,2000,3000,4000,5000,6000,7000,8000,9000,10000]
listt = [5e-5,1e-4,3e-4,4e-4,5e-4,6e-4,7e-4,8e-4,1e-3,2e-3,4e-3,2e-2,4e-2,2e-1,4e-1,1,25,50,100,200]
listt = [5e-5,1e-4,3e-4,4e-4,5e-4,6e-4,7e-4,8e-4,1e-3,2e-3,4e-3,2e-2,4e-2,2e-1,4e-1,1,200]
R['train_size']=2000;  ### training size #训练集的大小，就是那个函数的采点数
R['train_inputs']=np.reshape(np.linspace(-10, 10, num=R['train_size'],
                                                  endpoint=True),[R['train_size'],1])



dist_input=compute_distances_no_loops(R['train_inputs'],R['train_inputs']) 
sfreq=np.linspace(1,13,num=4)
freqk=5
s_ratio=[]
for freqk in sfreq:
    print('freq: %s'%(freqk))
    
    R['y_true_train']=np.sin(freqk*np.pi*R['train_inputs']) # #生成训练集对应的真实值
    ratio_all=[]
    for j in listt:
        R['s_filter_wid']=[j]
         
        ratio=low_fre_ratio_one(R['train_inputs'],R['y_true_train'],R['s_filter_wid'],diff_x2=dist_input) #这个是不变的，以真实的input和output计算出的
        
        ratio_all.append(ratio)
    s_ratio.append(ratio_all)
    
#plt.figure()
#plt.plot(R['train_inputs'],R['y_true_train'])
#
#datat=np.squeeze(R['y_true_train'])
#plt.figure()
#plt.plot(np.abs(np.fft.fft(datat)))

#plt.xlim([0,20])
#plt.figure()
#plt.pcolor(dist_input)



odel=1/np.asarray(listt)

#fp=plt.figure()
#ax=plt.gca()
##plt.plot(x_tgt,y_tgt,'k-',linewidth=2,label='auxiliary')
#plt.plot(odel,cdf,'b.',linewidth=4,markersize=14,label='cdf') 
#ax.set_xscale('log') 
#fntmp = 'test'
#mySaveFig(plt,fntmp,fp=fp,iseps=0)
fp=plt.figure()
ax=plt.gca()
for indk,ratio_all in enumerate(s_ratio):
    cdf=np.asarray(np.squeeze(ratio_all))
    pdf = np.diff(cdf)/np.diff(odel)
    
    #plt.plot(x_tgt,y_tgt,'k-',linewidth=2,label='auxiliary')
    plt.plot(odel[:-1],pdf/max(pdf),'-',linewidth=4,markersize=14,label='k=%s'%(int(sfreq[indk]))) 
#    plt.plot(odel[:-1],pdf ,'-',linewidth=4,markersize=14,label='%s'%(indk)) 
#    ax.set_xscale('log') 
ftsz=28
plt.xlabel(r'$1/\delta$',fontsize=ftsz)
plt.ylabel(r'$RDF$',fontsize=ftsz)

#plt.title(r'condensation',fontsize=ftsz)
plt.rc('xtick',labelsize=ftsz)
plt.rc('ytick',labelsize=ftsz)
plt.yticks(fontsize=ftsz)  
plt.legend(fontsize=ftsz)
fntmp = 'pdf'
plt.xlim([-100,2500])
mySaveFig(plt,fntmp,fp=fp,iseps=0)
    
fp=plt.figure()
ax=plt.gca()
for indk,ratio_all in enumerate(s_ratio):
    cdf=np.asarray(np.squeeze(ratio_all))
    pdf = np.diff(cdf)/np.diff(odel)
    plt.plot(odel,cdf,'-',linewidth=4,markersize=14,label='k=%s'%(int(sfreq[indk]))) 
ftsz=28
plt.xlabel(r'$1/\delta$',fontsize=ftsz)
plt.ylabel(r'$LFR$',fontsize=ftsz)

#plt.title(r'condensation',fontsize=ftsz)
plt.rc('xtick',labelsize=ftsz)
plt.rc('ytick',labelsize=ftsz)
plt.yticks(fontsize=ftsz)  
plt.legend(fontsize=ftsz)
fntmp = 'cdf'
plt.xlim([-100,2500])
mySaveFig(plt,fntmp,fp=fp,iseps=0)
    
    
fp=plt.figure()
ax=plt.gca()
for indk,ratio_all in enumerate(s_ratio):
    yy=np.sin((indk+1)*np.pi*R['train_inputs'])
    datat=np.squeeze(yy) 
    
#plt.plot(x_tgt,y_tgt,'k-',linewidth=2,label='auxiliary')
    plt.plot(np.abs(np.fft.fft(datat)),'.',linewidth=4,markersize=14,label='%s'%(indk)) 
#    ax.set_xscale('log') 
plt.legend(fontsize=18)
plt.xlim([0,50])
fntmp = 'fft'
mySaveFig(plt,fntmp,fp=fp,iseps=0)
    
    
#fp=plt.figure()
#ax=plt.gca()
#for indk,ratio_all in enumerate(s_ratio):
#    yy=np.sin((indk+1)*np.pi*R['train_inputs'])
#    datat=np.squeeze(yy) 
#    
#    #plt.plot(x_tgt,y_tgt,'k-',linewidth=2,label='auxiliary')
#    plt.plot(R['train_inputs'],datat,'.',linewidth=4,markersize=14,label='%s'%(indk)) 
##    ax.set_xscale('log') 
#    plt.legend(fontsize=18)
#    fntmp = 'y'
#    mySaveFig(plt,fntmp,fp=fp,iseps=0)
    


